Inverse Multiobjective Optimization Through Online Learning

We study the problem of learning the objective functions or constraints of a multiobjective decision making model, based on a set of sequentially arrived decisions. In particular, these decisions might not be exact and possibly carry measurement noise or are generated with the bounded rationality of decision makers. In this paper, we propose a general online learning framework to deal with this learning problem using inverse multiobjective optimization. More precisely, we develop two online learning algorithms with implicit update rules which can handle noisy data. Numerical results show that both algorithms can learn the parameters with great accuracy and are robust to noise.

==> figure/qp_c_time.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "83a9b5ae",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "labels = ['K=6', 'K=11', 'K=21', 'K=41']\n",
    "men_means = [25, 42, 78, 140]\n",
    "women_means = [17, 23, 30, 40]\n",
    "\n",
    "x = np.arange(len(labels))  # the label locations\n",
    "width = 0.35  # the width of the bars\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "rects1 = ax.bar(x - width/2, men_means, width, label='Alg 1')\n",
    "rects2 = ax.bar(x + width/2, women_means, width, label='Alg 2')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Time (s)', fontsize=18)\n",
    "# ax.set_title('Scores by group and gender')\n",
    "ax.set_xticks(x, labels, fontsize=18)\n",
    "# ax.set_xticks(x, labels, fontsize=18)\n",
    "ax.legend(fontsize=18)\n",
    "\n",
    "# ax.bar_label(rects1, padding=3)\n",
    "# ax.bar_label(rects2, padding=3)\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.savefig('qp_c_online_time.pdf', bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d1900de1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "conda_pytorch_p38",
   "language": "python",
   "name": "conda_pytorch_p38"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

